Quantum Periods For Certain Four-Dimensional Fano Manifolds

We collect a list of known four-dimensional Fano manifolds and compute their quantum periods. This list includes all four-dimensional Fano manifolds of index greater than one, all four-dimensional toric Fano manifolds, all four-dimensional products of lower-dimensional Fano manifolds, and certain complete intersections in projective bundles.

==> anc/COPYING.txt <==
Creative Commons Legal Code

CC0 1.0 Universal

    CREATIVE COMMONS CORPORATION IS NOT A LAW FIRM AND DOES NOT PROVIDE
    LEGAL SERVICES. DISTRIBUTION OF THIS DOCUMENT DOES NOT CREATE AN
    ATTORNEY-CLIENT RELATIONSHIP. CREATIVE COMMONS PROVIDES THIS
    INFORMATION ON AN "AS-IS" BASIS. CREATIVE COMMONS MAKES NO WARRANTIES
    REGARDING THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS
    PROVIDED HEREUNDER, AND DISCLAIMS LIABILITY FOR DAMAGES RESULTING FROM
    THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS PROVIDED
    HEREUNDER.

Statement of Purpose

The laws of most jurisdictions throughout the world automatically confer
exclusive Copyright and Related Rights (defined below) upon the creator
and subsequent owner(s) (each and all, an "owner") of an original work of
authorship and/or a database (each, a "Work").

Certain owners wish to permanently relinquish those rights to a Work for
the purpose of contributing to a commons of creative, cultural and
scientific works ("Commons") that the public can reliably and without fear
of later claims of infringement build upon, modify, incorporate in other
works, reuse and redistribute as freely as possible in any form whatsoever
and for any purposes, including without limitation commercial purposes.
These owners may contribute to the Commons to promote the ideal of a free
culture and the further production of creative, cultural and scientific
works, or to gain reputation or greater distribution for their Work in
part through the use and efforts of others.

For these and/or other purposes and motivations, and without any
expectation of additional consideration or compensation, the person
associating CC0 with a Work (the "Affirmer"), to the extent that he or she
is an owner of Copyright and Related Rights in the Work, voluntarily
elects to apply CC0 to the Work and publicly distribute the Work under its
terms, with knowledge of his or her Copyright and Related Rights in the
Work and the meaning and intended legal effect of CC0 on those rights.

1. Copyright and Related Rights. A Work made available under CC0 may be
protected by copyright and related or neighboring rights ("Copyright and
Related Rights"). Copyright and Related Rights include, but are not
limited to, the following:

  i. the right to reproduce, adapt, distribute, perform, display,
     communicate, and translate a Work;
 ii. moral rights retained by the original author(s) and/or performer(s);
iii. publicity and privacy rights pertaining to a person's image or
     likeness depicted in a Work;
 iv. rights protecting against unfair competition in regards to a Work,
     subject to the limitations in paragraph 4(a), below;
  v. rights protecting the extraction, dissemination, use and reuse of data
     in a Work;
 vi. database rights (such as those arising under Directive 96/9/EC of the
     European Parliament and of the Council of 11 March 1996 on the legal
     protection of databases, and under any national implementation
     thereof, including any amended or successor version of such
     directive); and
vii. other similar, equivalent or corresponding rights throughout the
     world based on applicable law or treaty, and any national
     implementations thereof.

2. Waiver. To the greatest extent permitted by, but not in contravention
of, applicable law, Affirmer hereby overtly, fully, permanently,
irrevocably and unconditionally waives, abandons, and surrenders all of
Affirmer's Copyright and Related Rights and associated claims and causes
of action, whether now known or unknown (including existing as well as
future claims and causes of action), in the Work (i) in all territories
worldwide, (ii) for the maximum duration provided by applicable law or
treaty (including future time extensions), (iii) in any current or future
medium and for any number of copies, and (iv) for any purpose whatsoever,
including without limitation commercial, advertising or promotional
purposes (the "Waiver"). Affirmer makes the Waiver for the benefit of each
member of the public at large and to the detriment of Affirmer's heirs and
successors, fully intending that such Waiver shall not be subject to
revocation, rescission, cancellation, termination, or any other legal or
equitable action to disrupt the quiet enjoyment of the Work by the public
as contemplated by Affirmer's express Statement of Purpose.

3. Public License Fallback. Should any part of the Waiver for any reason
be judged legally invalid or ineffective under applicable law, then the
Waiver shall be preserved to the maximum extent permitted taking into
account Affirmer's express Statement of Purpose. In addition, to the
extent the Waiver is so judged Affirmer hereby grants to each affected
person a royalty-free, non transferable, non sublicensable, non exclusive,
irrevocable and unconditional license to exercise Affirmer's Copyright and
Related Rights in the Work (i) in all territories worldwide, (ii) for the
maximum duration provided by applicable law or treaty (including future
time extensions), (iii) in any current or future medium and for any number
of copies, and (iv) for any purpose whatsoever, including without
limitation commercial, advertising or promotional purposes (the
"License"). The License shall be deemed effective as of the date CC0 was
applied by Affirmer to the Work. Should any part of the License for any
reason be judged legally invalid or ineffective under applicable law, such
partial invalidity or ineffectiveness shall not invalidate the remainder
of the License, and in such case Affirmer hereby affirms that he or she
will not (i) exercise any of his or her remaining Copyright and Related
Rights in the Work or (ii) assert any associated claims and causes of
action with respect to the Work, in either case contrary to Affirmer's
express Statement of Purpose.

4. Limitations and Disclaimers.

 a. No trademark or patent rights held by Affirmer are waived, abandoned,
    surrendered, licensed or otherwise affected by this document.
 b. Affirmer offers the Work as-is and makes no representations or
    warranties of any kind concerning the Work, express, implied,
    statutory or otherwise, including without limitation warranties of
    title, merchantability, fitness for a particular purpose, non
    infringement, or the absence of latent or other defects, accuracy, or
    the present or absence of errors, whether or not discoverable, all to
    the greatest extent permissible under applicable law.
 c. Affirmer disclaims responsibility for clearing rights of other persons
    that may apply to the Work or any use thereof, including without
    limitation any person's Copyright and Related Rights in the Work.
    Further, Affirmer disclaims responsibility for obtaining any necessary
    consents, permissions or other rights required for any use of the
    Work.
 d. Affirmer understands and acknowledges that Creative Commons is not a
    party to this document and has no duty or obligation with respect to
    this CC0 or use of the Work.


==> anc/README.txt <==
Magma code for computing quantum period sequences, quantum
differential operators, and ramification data

Written in 2010--2014 by 

Tom Coates <t.coates@imperial.ac.uk>
Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>

To the extent possible under law, the author(s) have dedicated all
copyright and related and neighboring rights to this software to the
public domain worldwide. This software is distributed without any
warranty. You should have received a copy of the CC0 Public Domain
Dedication along with this software. If not, see
<http://creativecommons.org/publicdomain/zero/1.0/>.

If you make use of this code in an academic or commercial context, you
should acknowledge this by including a reference or citation to the
paper "Quantum Periods of Certain Four-Dimensional Fano Manifolds" by
Tom Coates, Sergey Galkin, Alexander Kasprzyk, and Andrew Strangeway,
2014.


============================================================

The accompanying Magma scripts allow the computation of:
*  quantum period sequences;
*  quantum differential operators;
*  classical period sequences of Laurent polynomials;
*  Picard--Fuchs operators; and
*  local monodromy data for quantum and Picard--Fuchs local systems.
The algorithms used are described in the paper  "Quantum Periods of
Certain Four-Dimensional Fano Manifolds" by  Tom Coates, Sergey
Galkin, Alexander Kasprzyk, and Andrew Strangeway, 2014, and in the
references therein.  The scripts require Magma V2.20-5 or higher.
Magma can obtained from the Computational Algebra Group at the
University of Sydney, Australia; see

http://magma.maths.usyd.edu.au/magma/

To use the scripts, ensure that your working directory contains the
scripts, start Magma, and enter:

AttachSpec("intrinsics.spec");

This provides the following Magma intrinsics:

CoefficientsAndExponents
CoefficientsAndMonomials
FanosearchIsVerbose
FanosearchSetVerbose
IsExtremal
LocalMonodromyAtPoint
PeriodSequence
PeriodSequenceForCompleteIntersection
PicardFuchsOperator
RamificationData
RamificationDefect
Symbol
WeylAlgebra

A description of each intrinsic can be found by entering the intrinsic
name followed by a semicolon.  For example, entering:

PeriodSequenceForCompleteIntersection;

produces output as follows:

===START OF MAGMA OUTPUT===
Intrinsic 'PeriodSequenceForCompleteIntersection'

Signatures:

    (<SeqEnum[SeqEnum[RngIntElt]]> W, <SeqEnum[SeqEnum[RngIntElt]]> K, 
    <RngIntElt> n) -> SeqEnum
    [
        ample,
        define_fan,
        allow_weak_fano
    ]

        The first n+1 terms of the period sequence corresponding to the given 
        complete intersection in the smooth toric Fano variety (or weighted 
        projective space) X generated by the given weight data. The optional 
        parameter 'ample' can be used to specify the ample divisor to use. If 
        the optional parameter 'define_fan' (default: false) is set to true then
        the verification that the data defines a smooth toric Fano variety is 
        skipped. Set 'allow_weak_fano' to true (default: false) to allow weak 
        Fano ambients.
===END OF MAGMA OUTPUT===

Examples of how to use the intrinsics follow.

===START OF MAGMA INPUT===
AttachSpec("intrinsics.spec");
// we will need the Weyl algebra.  Here D = t*d/dt
// note the variable ordering
W<D,t> := WeylAlgebra();
// make a Laurent polynomial that is mirror to the projective plane P^2
R<x,y> := RationalFunctionField(Rationals(),2);
f := x+y+1/(x*y);
// compute 100 terms of its period sequence
ps := PeriodSequence(f,100);
// compute the Picard--Fuchs operator numerically, from the period sequence
PF := PicardFuchsOperator(ps);
PF;
// compute the local monodromy data for the Picard--Fuchs operator
RamificationData(PF);
// is this Laurent polynomial extremal?
IsExtremal(PF);


// V^4_6 is a toric complete intersection with weight data
weights := [[1,1,1,1,1,1,1]];
// and line bundles
bundles := [[2],[3]];
// compute 300 terms of the quantum period sequence
ps := PeriodSequenceForCompleteIntersection(weights, bundles, 300);
// compute the quantum differential operator numerically, from the period sequence
PF := PicardFuchsOperator(ps);
PF;
// compute the local monodromy data for the quantum local system
RamificationData(PF);
// is the quantum local system extremal?
IsExtremal(PF);


// MW^4_{17} is a toric variety with weight data
weights := [[1,1,0,0,0,0,0],[0,0,1,1,1,0,-1],[0,0,0,0,0,1,1]];
// compute 300 terms of the quantum period sequence
ps := PeriodSequenceForCompleteIntersection(weights, [], 300);
// compute the quantum differential operator numerically, from the period sequence
PF := PicardFuchsOperator(ps);
PF;
// compute the local monodromy data for the quantum local system
RamificationData(PF);
// is the quantum local system extremal?
IsExtremal(PF);
// what is the ramification defect?
RamificationDefect(PF);
===END OF MAGMA INPUT===


==> anc/ci.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions for computing the quantum period sequence for a Fano
// toric complete intersection
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context,
// you should acknowledge this by including a reference or citation to
// the paper "Quantum Periods of Certain Four-Dimensional Fano
// Manifolds" by Tom Coates, Sergey Galkin, Alexander Kasprzyk, and
// Andrew Strangeway, 2014.
//
/////////////////////////////////////////////////////////////////////////

/////////////////////////////////////////////////////////////////////////
// local functions
/////////////////////////////////////////////////////////////////////////

// Validates the arguments for weight data. Returns true followed by ample on
// success, false followed by an error message otherwise.
function validate_weight_data(W : ample:=false, define_fan:=false,
  allow_weak_fano:=false)
    if not (#W ne 0 and #W[1] ne 0) then
        return false, "The fan must be defined by at least one weight.";
    end if;
    d:=#W[1];
    if not &and[#wt eq d : wt in W] then
        return false, "The weights must all be of the same length.";
    end if;
    if not Type(define_fan) eq BoolElt then
        return false, "The parameter 'define_fan' must be a boolean.";
    end if;
    if not Type(allow_weak_fano) eq BoolElt then
        return false, "Parameter 'allow_weak_fano' must be a boolean.";
    end if;
    if not ample cmpeq false then
        if not (Type(ample) eq SeqEnum and #ample eq #W) then
            return false, Sprintf("The parameter 'ample' must be a sequence of integers of length %o.",#W);
        end if;
        bool,ample:=CanChangeUniverse(ample,Integers());
        if not bool then
    	    return false, "The parameter 'ample' must be a sequence of integers.";
    	end if;
    end if;
    if not define_fan then
        // Try to create the associated fan
        try
            F:=FanWithWeights(W : ample:=ample);
        catch e
            return false,"The weight data does not define a fan.";
        end try;
        // Is this a complete fan?
        if not IsComplete(F) then
            return false,"The fan is not complete.";
        end if;
        // Do we allow this ambient?
        X:=ToricVariety(Rationals(),F);
        if not IsWeightedProjectiveSpace(X) then
            if not IsNonSingular(X) then
                return false,"The toric variety is not nonsingular.";
            end if;
            if allow_weak_fano then
                if not IsWeakFano(X) then
                    return false,"The toric variety must be a weak Fano variety.";
                end if;
            else
                if not IsFano(X) then
                    return false,"The toric variety must be a smooth Fano variety.";
                end if;
            end if;
        end if;
    end if;
    return true,ample;
end function;

// Validates the arguments for the weight data and bundles. Returns true
// followed by ample on success, false followed by an error message otherwise.
function validate_weight_data_and_bundles(W,K : ample:=false, define_fan:=false,
                                                         allow_weak_fano:=false)
    bool,ample:=validate_weight_data(W : ample:=ample, define_fan:=define_fan,
                                              allow_weak_fano:=allow_weak_fano);
    if not bool then
        return false,ample;
    end if;
    d:=#W;
    if not &and[#s eq d : s in K] then
        return false, Sprintf("The intersection data must be a sequence of sequences of integers, each of length %o.",d);
    end if;
    return true,ample;
end function;

// Given weights W and optional ample divisor, returns the toric divisors, nef
// cone, and Mori cone. Assumes that W defines a smooth toric Fano.
function divisor_data_from_weights(W : ample:=false)
    // Create the weight matrix
    weight_matrix:=Matrix(W);
    // Extract the toric divisors
    L:=ToricLattice(#W);
    D:=RowSequence(Transpose(weight_matrix));
    // If no ample divisor is given, use -K
    if ample cmpeq false then
        ample:=LatticeVector(Eltseq(&+Rows(Transpose(weight_matrix))));
    else
        ample:=LatticeVector(ample);
    end if;
    L:=Parent(ample);
    ChangeUniverse(~D,L);
    // Calculate the minimal anticones
    cones:=[];
    for idx in Subsets({1..#D},#W) do
        C:=Cone([L | D[j] : j in idx]);
        if ample in C then
            Append(~cones,C);
        end if;
    end for;
    // Calculate the nef cone and the Mori code
    nef:=&meet cones;
    mori:=Dual(nef);
    // Return the data
    return D,nef,mori;
end function;


// Returns the specified coefficients of the I-function for the
// complete intersection specified by line_bundles (a sequence of elements of
// the nef cone NC). D is the divisor data, NC and MC are the nef and Mori
// cones, degrees_to_sum is the intersection of MC with the half-spaces
// D[i] ge 0. "start" and "finish" are indexed from zero, i.e. they correspond
// to the power of t in the I-function. The resulting sequence is defined
// over the rationals.
function I_function(D,NC,MC,degrees_to_sum,line_bundles,
  start,finish)
    // Compute the basic geometric data
    mK:=&+D;
    // Ensure that the line bundles are in the correct ambient
    ChangeUniverse(~line_bundles,Ambient(NC));
    // We force the computation of the Hilbert basis for "degrees_to_sum" using
    // the "Hemmecke" algorithm
    _:=HilbertBasis(degrees_to_sum : algorithm:="Hemmecke");
    // Calculate the I-function for the complete intersection
    c1:=&+line_bundles;
    I:=[Rationals()|];
    for h in [start..finish] do
        coeff:=Rationals() ! 0;
        for d in Points(degrees_to_sum,mK - c1,h) do
            twist_factor:=&*[Integers() |
                Factorial(Integers() ! (rho * d)) : rho in line_bundles];
            ambient_factor:=&*[Integers() |
                Factorial(Integers() ! (D[i] * d)) : i in [1..#D]];
            coeff +:= twist_factor / ambient_factor;
        end for;
        Append(~I,coeff);
    end for;
    // Return what we have
    return I;
end function;

// Takes the coefficients [c0,c1,c2,...] of an I-function and applies the mirror
// map so as to zero c1, and then regularises. Attempts to cast the resulting
// sequence into the integers before returning.
function mirror_map_and_regularize(I_coeffs)
    // Create the ring for the quantum period to live in
    R:=PolynomialRing(Rationals());
    t:=R.1;
    I:=R ! I_coeffs;
    // Do the "mirror map", which just amounts to multiplying by exp(at) so as
    // to zero the coefficient of t in exp(at)*I
    n:=#I_coeffs - 1;
    if Coefficient(I,1) eq 0 then
        I_after_mirror_map:=I;
    else
        a := -Coefficient(I,1);
        exp_factor:=&+[R | a^k * t^k / Factorial(k) : k in [0..n]];
        I_after_mirror_map:=I * exp_factor;
        // This is only correct up to degree n, so truncate it
        I_after_mirror_map:=R ! (Coefficients(I_after_mirror_map)[1..n + 1]);
    end if;
    // Regularise
    cs:=Coefficients(I_after_mirror_map);
    I_reg:=R ! [Universe(cs) | cs[k] * Factorial(k - 1) : k in [1..#cs]];
    // Rebuild the period sequence
    ps:=Coefficients(I_reg);
    if #ps lt n + 1 then
        ps cat:= ZeroSequence(Universe(ps),n + 1 - #ps);
    end if;
    // Attempt to cast the sequence into the integers before returning
    bool,intps:=CanChangeUniverse(ps,Integers());
    if bool then ps:=intps; end if;
    return ps;
end function;

// Returns n + 1 terms of the regularised period sequence for the complete
// intersection specified by line_bundles (a sequence of elements of the nef
// cone NC). D is the divisor data, NC and MC are the nef and Mori cones,
// degrees_to_sum is the intersection of MC with the half-spaces D[i] ge 0.
function period_sequence(D,NC,MC,degrees_to_sum,
  line_bundles,n)
    return mirror_map_and_regularize(
        I_function(D,NC,MC,degrees_to_sum,line_bundles,0,n));
end function;

/////////////////////////////////////////////////////////////////////////
// intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic PeriodSequenceForCompleteIntersection( W::SeqEnum[SeqEnum[RngIntElt]],
    K::SeqEnum[SeqEnum[RngIntElt]], n::RngIntElt : ample:=false,
    define_fan:=false, allow_weak_fano:=false ) -> SeqEnum[RngIntElt]
{The first n+1 terms of the period sequence corresponding to the given complete intersection in the smooth toric Fano variety (or weighted projective space) X generated by the given weight data. The optional parameter 'ample' can be used to specify the ample divisor to use. If the optional parameter 'define_fan' (default: false) is set to true then the verification that the data defines a smooth toric Fano variety is skipped. Set 'allow_weak_fano' to true (default: false) to allow weak Fano ambients.}
    // Sanity check
    require n gt 0: "The number of terms to compute must be a positive integer";
    bool,ample:=validate_weight_data_and_bundles(W,K : ample:=ample,
                      define_fan:=define_fan, allow_weak_fano:=allow_weak_fano);
    require bool: ample;
    // Calculate the basic geometric data
    D,NC,MC:=divisor_data_from_weights(W : ample:=ample);
    degrees_to_sum:=ConeWithInequalities(D);
    if not degrees_to_sum subset MC then
        degrees_to_sum:=MC meet degrees_to_sum;
    end if;
    // Calculate the period sequence
    ps:=period_sequence(D,NC,MC,degrees_to_sum,K,n);
    require Universe(ps) cmpeq Integers():
        "Unable to recast period sequence as a sequence of integers. Perhaps the input data was invalid?";
    return ps;
end intrinsic;


==> anc/intrinsics.spec <==
{
    utilities.m
    weyl.m
    period_sequence.m
    ramification.m
    picard_fuchs.m
    ci.m
}


==> anc/period_sequence.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions for computing the period sequence of a Laurent
// polynomial
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context,
// you should acknowledge this by including a reference or citation to
// the paper "Quantum Periods of Certain Four-Dimensional Fano
// Manifolds" by Tom Coates, Sergey Galkin, Alexander Kasprzyk, and
// Andrew Strangeway, 2014.
//
/////////////////////////////////////////////////////////////////////////

/////////////////////////////////////////////////////////////////////////
// Local functions
/////////////////////////////////////////////////////////////////////////

// Returns the constant terms of f^i for 0 <= i <= k, where f is a Laurent
// polynomial.
function first_k_terms(f,k)
    // Extract the denominator and numerator
    den:=Denominator(f);
    if den in CoefficientRing(Parent(f)) then
        den:=Parent(f) ! 1;
    else
        den:=Monomials(den)[1];
    end if;
    f:=Numerator(f);
    // Record the polynomial ring and coefficient ring
    R:=Parent(f);
    F:=CoefficientRing(R);
    // Now we can compute the constant terms
    ff:=R ! 1;
    dd:=R ! 1;
    S:=[F | 1];
    for i in [1..k] do
        vprintf Fanosearch: "Calculating f^%o...\n",i;
        t:=Cputime();
        ff *:= f;
        dd *:= den;
        cs,ms:=CoefficientsAndMonomials(ff);
        idx:=Index(ms,dd);
        c:=idx ne 0 select cs[idx] else F ! 0;
        Append(~S,c);
        vprintf Fanosearch: "Time: %os\n",Cputime(t);
    end for;
    // Return the sequence
    return S;
end function;

// Computes the first k + 1 coefficients of the period sequence by naively
// calculating successive powers of f.
function successive_powers_naive(f,k)
    // Perform the computation
    cs:=first_k_terms(f,k);
    // Return the coefficients
    if Universe(cs) cmpeq Rationals() then
        bool,newcs:=CanChangeUniverse(cs,Integers());
        if bool then cs:=newcs; end if;
    end if;
    return cs;
end function;

/////////////////////////////////////////////////////////////////////////
// Intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic PeriodSequence( f::FldFunRatMElt, k::RngIntElt) -> SeqEnum
{The first k+1 terms of the period sequence, calculated by computing successive powers of f.}
    // Sanity check
    require k gt 0: "The number of terms to compute must be a positive integer";
    require IsLaurent(f): "The rational function must be a Laurent polynomial";
    // Compute the period sequence
    cs:=successive_powers_naive(f,k);
    return cs;
end intrinsic;


==> anc/picard_fuchs.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions to compute Picard--Fuchs operators and quantum
// differential operators
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context,
// you should acknowledge this by including a reference or citation to
// the paper "Quantum Periods of Certain Four-Dimensional Fano
// Manifolds" by Tom Coates, Sergey Galkin, Alexander Kasprzyk, and
// Andrew Strangeway, 2014.
//
/////////////////////////////////////////////////////////////////////////

import "weyl.m": polynomial_ring_2;

// The period sequence must be longer than the margin we place around the
// boundary cases.
MARGIN:=5;

/////////////////////////////////////////////////////////////////////////
// Validation functions
/////////////////////////////////////////////////////////////////////////

// Validates the values of N and r against the length of then given period
// sequence S (as used by, for example, "annihilator" below). Returns true,_
// on success, false followed by an error message otherwise.
function validate_N_and_r_values(S,N,r)
    if N le 0 or r le 0 then
        return false,"Bounds must be positive integers.";
    end if;
    minlen:=(N + 1) * (r + 1) + MARGIN;
    if #S lt minlen then
        return false,Sprintf("Bounds incompatible with length: the sequence must be of length at least %o.",minlen);
    end if;
    return true,_;
end function;

// Validates the given data (as used by, for example, "calculate_annihilator"
// below). Returns true,maximum_height,maximum_N,maximum_r on success,
// false,errmsg,_,_ otherwise (where errmsg is an appropriate error message).
function validate_calculate_annihilator(S :
  minimum_N:=1,
  maximum_N:=false,
  minimum_r:=1,
  maximum_r:=false,
  maximum_height:=false)
    // Sanity check
    if Type(minimum_N) ne RngIntElt or minimum_N lt 1 then
        return false,"Parameter 'minimum_N' must be a positive integer.",_,_;
    end if;
    if Type(minimum_r) ne RngIntElt or minimum_r lt 1 then
        return false,"Parameter 'minimum_r' must be a positive integer.",_,_;
    end if;
    if #S le MARGIN then
        return false,Sprintf("The sequence must be of length at least %o.",MARGIN + 1),_,_;
    end if;
    if maximum_height cmpeq false then
        maximum_height:=#S - MARGIN - 1;
    elif Type(maximum_height) ne RngIntElt or maximum_height lt 1 then
        return false,"Parameter 'maximum_height' must be a positive integer.",_,_;
    end if;
    if maximum_N cmpeq false then
        maximum_N:=maximum_height;
    elif Type(maximum_N) ne RngIntElt or maximum_N lt 1 then
        return false,"Parameter 'maximum_N' must be a positive integer.",_,_;
    end if;
    if maximum_r cmpeq false then
        maximum_r:=maximum_height;
    elif Type(maximum_r) ne RngIntElt or maximum_r lt 1 then
        return false,"Parameter 'maximum_r' must be a positive integer.",_,_;
    end if;
    if maximum_r lt minimum_r then
        return false,"The minimum and maximum range for r are incompatible.",_,_;
    end if;
    if maximum_N lt minimum_N then
        return false,"The minimum and maximum range for N are incompatible.",_,_;
    end if;
    return true,maximum_height,maximum_N,maximum_r;
end function;

/////////////////////////////////////////////////////////////////////////
// Local functions
/////////////////////////////////////////////////////////////////////////

// Clears out the denominators of the given Picard-Fuchs operator L and ensures
// that the sign of the leading coefficient is positive.
function normalise_operator_coeffs(L)
    // Clear out the denominators
    L:=LCM([Denominator(c) : c in Coefficients(L)]) * L;
    // Remove any common factors
    L:=L / GCD([Numerator(c) : c in Coefficients(L)]);
    // Fix the sign of the leading coefficient
    return Sign(LeadingCoefficient(L)) * L;
end function;

// The result of applying D^N to S
function apply_D(S,N)
    error if N lt 0, "Argument 2 must be a non-negative integer.";
    return [Universe(S) | (i - 1)^N * S[i] : i in [1..#S]];
end function;

// The result of multiplying S by t^r
function multiply_by_t(S,r)
    error if r lt 0, "Argument 2 must be a non-negative integer.";
    r:=Minimum(#S,r);
    return [Universe(S) | 0 : i in [1..r]] cat S[1..#S - r];
end function;

// Multiply every element in S by k
function multiply_sequence(k,S)
    return [Universe(S) | k * s : s in S];
end function;

// Given a sequence S of coefficients, and search bounds N and r (where N is the
// maximum power of D, and r is the maximum power of r), attempts to find a
// differential operator annihilating S. Returns a sequence of candidate
// operators as polynomials in \QQ[t,D].
function annihilator(S,N,r)
    // Sanity checks
    bool,msg:=validate_N_and_r_values(S,N,r);
    error if not bool, msg;
    // We need to work over the rationals
    ChangeUniverse(~S,Rationals());
    // Calculate the kernel
    SS:=[PowerSequence(Universe(S))|];
    for i in [0..N] do
        SS cat:=[multiply_by_t(S,j) : j in [0..r]];
        S:=apply_D(S,1);
    end for;
    // Convert each of the possible solutions into equations
    R:=polynomial_ring_2();
    diffs:=[R|];
    for k in Basis(Kernel(Matrix(SS))) do
        // "cs" is the array of coefficients, where cs[i * (m + 1) + j + 1] is
        // the coefficient of t^j D^i
        cs:=Eltseq(k);
        // We multiply through by the lcm to remove any denominators and keep
        // the coeffs integral
        if Universe(cs) cmpeq Rationals() then
            mult:=LCM([Integers() | Denominator(c) : c in cs]);
            cs:=[Rationals() | mult * c : c in cs];
        else
            mult:=LCM([Integers() | Denominator(Numerator(c)) : c in cs]) *
                  LCM([Denominator(c) : c in cs]);
            cs:=[Universe(S) | mult * c : c in cs];
        end if;
        // Finally, turn the array of coeffs into a function in t and D
        d:=&+[cs[i * (r + 1) + j + 1] * R.1^j * R.2^i :
                                        i in [0..N], j in [0..r]];
        Append(~diffs,d);
    end for;
    // Return the sequence of results
    return diffs;
end function;

// Find the smallest value of [N,r] with a differential operator, taking care
// to avoid the boundary cases. Returns true followed by the differential
// operator and period sequence used on success, false otherwise. Smallest
// means smallest (N + 1)(r + 1), breaking ties by smallest N. Recall that the
// number of free parameters in the differential operator is (N+1)(r+1).
function calculate_annihilator(S :
  minimum_N:=1,
  maximum_N:=false,
  minimum_r:=1,
  maximum_r:=false,
  maximum_height:=false)
    // Sanity check -- on failure the second return value will be an error msg
    bool,maximum_height,maximum_N,maximum_r:=validate_calculate_annihilator(S :
        minimum_N:=minimum_N,
        minimum_r:=minimum_r,
        maximum_height:=maximum_height,
        maximum_N:=maximum_N,
        maximum_r:=maximum_r);
    error if not bool, maximum_height;
    // Calculate the initial range of heights to search
    start_height:=Max(4,(1 + minimum_N) * (1 + minimum_r));
    end_height:=Min(maximum_height,#S - MARGIN - 1);
    // To begin with we have no candidate differential operator
    have_candidate:=false;
    candidate:=0;
    candidate_N:=-1;
    candidate_r:=-1;
    // Create all the pairs to try, sorted in order of height
    pairs_to_try:=&cat[[[N,r] : N in [1..height], r in [1..height] |
           (N + 1) * (r + 1) eq height] : height in [start_height..end_height]];
    // Extract only the pairs where N and r are large enough
    pairs_to_try:=[I : I in pairs_to_try | I[1] ge minimum_N and
            I[2] ge minimum_r and I[1] le maximum_N and I[2] le maximum_r];
    // Recover the map QQ[t,D] -> W<D,t>
    _,_,psi:=WeylAlgebra();
    // Now compute annihilators, in increasing order of height. If we find
    // exactly one annihilating operator, compare that to our candidate and
    // replace the candidate if it is better, and then adjust the search so
    // that we only look for operators with strictly lower N. If we find more
    // than one annihilating operator then we know for sure that N is too high,
    // so adjust the search to look for operators with strictly lower N.
    while #pairs_to_try gt 0 do
        // Grab the first pair and delete it from the list
        N,r:=Explode(pairs_to_try[1]);
        Remove(~pairs_to_try,1);
        vprintf Fanosearch: "Trying height %o (N=%o, r=%o)\n",(N+1)*(r+1),N,r;
        diffs:=annihilator(S,N,r);
        if #diffs ne 0 then
            // How many operators have we found? If it's only one, great.
            // Otherwise we need to do more work.
    	    if #diffs eq 1 then
                vprintf Fanosearch: "-> Found 1 operator.\n";
                // Is it better than our candidate operator?
                if have_candidate then
                    if N lt candidate_N or
                       N eq candidate_N and r lt candidate_r then
                        candidate:=psi(diffs[1]);
                        candidate_N:=N;
                        candidate_r:=r;
                    end if;
                else
                    have_candidate:=true;
                    candidate:=psi(diffs[1]);
                    candidate_N:=N;
                    candidate_r:=r;
                end if;
        	// Now delete pairs (N,r) that are worse than our current
                // candidate
        	vprintf Fanosearch: "-> Search restricted to N<%o or N=%o and r<%o.\n",candidate_N,candidate_N,candidate_r;
                pairs_to_try:=[I : I in pairs_to_try | I[1] lt candidate_N or
                               (I[1] eq candidate_N and I[2] lt candidate_r)];
    	    else
        	// We have more than one operator, so we know for sure that N
                // is too high
                vprintf Fanosearch: "-> Found %o operators.\n-> Search restricted to N<%o.\n",#diffs,N;
        	// Delete pairs (N',r') with N' ge N
                pairs_to_try:=[I : I in pairs_to_try | I[1] lt N];
            end if;
            vprintf Fanosearch: "-> %o more pairs to try.\n",#pairs_to_try;
        end if;
    end while;
    // Did we find a candidate?
    if have_candidate then return true,candidate; end if;
    return false,_;
end function;

/////////////////////////////////////////////////////////////////////////
// Intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic PicardFuchsOperator( S::SeqEnum[RngIntElt] :
    minimum_N:=1,
    maximum_N:=false,
    minimum_r:=1,
    maximum_r:=false,
    maximum_height:=false ) -> AlgFPElt
{Attempts a numerical computation of the Picard-Fuchs operator (as an element of the Weyl algebra W<D,t>) for the given period sequence S.}
    // Sanity check
    require &and[IsDefined(S,i) : i in [1..#S]]: 
	    "Argument must not contain undefined elements.";
    bool,maximum_height,maximum_N,maximum_r:=validate_calculate_annihilator(S :
        minimum_N:=minimum_N,
        minimum_r:=minimum_r,
        maximum_height:=maximum_height,
        maximum_N:=maximum_N,
        maximum_r:=maximum_r);
    require bool: maximum_height;   // (second return value is an error msg)
    // Let calculate_annihilator do the work
    bool,L:=calculate_annihilator(S :
        minimum_N:=minimum_N,
        minimum_r:=minimum_r,
        maximum_height:=maximum_height,
        maximum_N:=maximum_N,
        maximum_r:=maximum_r);
    // Any luck?
    require bool: "Unable to find a Picard-Fuchs operator. There may not be enough terms in the period sequence, or you may need to adjust the parameters 'minimum_N', 'minimum_r', or 'maximum_height'.";
    // Normalise the coefficients and return
    return normalise_operator_coeffs(L);
end intrinsic;



==> anc/ramification.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions for computing local monodromy data for a differential
// operator of Picard--Fuchs type
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context,
// you should acknowledge this by including a reference or citation to
// the paper "Quantum Periods of Certain Four-Dimensional Fano
// Manifolds" by Tom Coates, Sergey Galkin, Alexander Kasprzyk, and
// Andrew Strangeway, 2014.
//
/////////////////////////////////////////////////////////////////////////

/////////////////////////////////////////////////////////////////////////
// Example:
//  K<x,y> := RationalFunctionField(Rationals(),2);
//  f := x+y+x^(-1)*y^(-1);
//  ps := PeriodSequence(f,100);
//  PF := PicardFuchsOperator(ps);
//  IsExtremal(PF);         // true
//  RamificationData(PF);   // the local ramification data
/////////////////////////////////////////////////////////////////////////

// The local data cache
ramification_cache:=NewStore();

/////////////////////////////////////////////////////////////////////////
// Local functions
/////////////////////////////////////////////////////////////////////////

// Returns the polynomial ring QQ[t][D].
function polynomial_ring()
    bool,S:=StoreIsDefined(ramification_cache,"polyring");
    if not bool then
        S:=PolynomialRing(PolynomialRing(Rationals()));
        StoreSet(ramification_cache,"polyring",S);
    end if;
    return S;
end function;

// Given PF an element of the Weyl algebra W<D,t>, maps it into the polynomial
// ring QQ[t][D].
function change_ring(PF)
    bool,phi:=StoreIsDefined(ramification_cache,"polymap");
    if not bool then
        S:=polynomial_ring();
        phi:=hom<Parent(PF) -> S | [S.1,CoefficientRing(S).1]>;
        StoreSet(ramification_cache,"polymap",phi);
    end if;
    return phi(PF);
end function;

// Given a matrix over kk[[t]] or kk[t] or kk(t), return the eigenvalues of that
// matrix after setting t=0. These eigenvalues are explicitly coerced into QQ,
// to avoid lots of confusion caused by the fact that the ordering of rationals
// inside AlgebraicClosure() is NOT the same as the ordering of rationals in QQ.
function exponents(M)
    return [Rationals() | e[1] : e in Eigenvalues(Evaluate(M,0))];
end function;

// Rewrite the PF operator PF in k[t][D_t] in terms of s := t-a and return it
// as an element of k[s][D_s]
function PF_shift(PF,a)
    // Notation: s = t - a, tau = a s^(-1), so then Dt = (1+tau) Ds.
    // Create the target polynomial ring k[s][Ds].
    C:=Parent(a) cmpeq Integers() select Rationals() else Parent(a);
    R<s>:=PolynomialRing(C);
    RR<Ds>:=PolynomialRing(R);
    // Create the target "corrected" Weyl algebra
    WR:=FreeAlgebra(Rationals(),2);
    W<Dss,tau>:=WR / ideal< WR | WR.2 * WR.1 - WR.2 - WR.1 * WR.2>;
    // Now we need the powers Dt^k
    N:=Degree(PF);
    powers:=[((1+tau)*Dss)^k : k in [1..N]];
    // Now take (t-a)^N D^k and write it out in RR
    bumpedpowers:=[RR|];
    for pow in powers do
        cs,es:=CoefficientsAndExponents(pow);
        bp:=RR ! 0;
        for i in [1..#cs] do
            bp +:= cs[i] * a^es[i][2] * s^(N - es[i][2]) * Ds^es[i][1];
        end for;
        Append(~bumpedpowers,bp);
    end for;
    // Finally multiply the powers by the functions in s
    phi:=hom<CoefficientRing(Parent(PF)) -> R | [s + a]>;
    return &+[phi(Coefficient(PF,k)) * bumpedpowers[k] : k in [1..N]] +
                                              RR ! phi(Coefficient(PF,0)) * s^N;
end function;

// Returns the number of basic gauge transformations that we need in order to
// give the matrix mm prepared eigenvalues prepared means in the half-open
// interval [0,1) and each basic gauge transformation shifts an eigenvalue by 1
// so we just look at the eigenvalues and count.
function number_of_steps(mm)
    // Extract the eigenvalues and corresponding multiplicities
    eigenvalues_and_multiplicities:=Eigenvalues(mm);
    eigenvalues:=[I[1] : I in eigenvalues_and_multiplicities];
    multiplicities:=[I[2] : I in eigenvalues_and_multiplicities];
    // Fuchsian theory implies that all eigenvalues are rational
    bool,eigenvalues:=CanChangeUniverse(eigenvalues,Rationals());
    assert bool;
    assert (&+multiplicities) eq NumberOfRows(mm);
    result:=0;
    eigenvalues:=SequenceToSet(eigenvalues);
    max_eval:=Max(eigenvalues);
    while max_eval ge 1 do
        Exclude(~eigenvalues,max_eval);
        Include(~eigenvalues,max_eval - 1);
        result:=result + 1;
        max_eval:=Max(eigenvalues);
    end while;
    min_eval:=Min(eigenvalues);
    while min_eval lt 0 do
        Exclude(~eigenvalues,min_eval);
        Include(~eigenvalues,min_eval + 1);
        result:=result + 1;
        min_eval:=Min(eigenvalues);
    end while;
    return result;
end function;

// Perform a basic gauge transformation on M so as to increase or decrease the
// eigenvalue lambda (increase if plusminus eq +1; decrease if plusminus eq -1).
// M is a matrix with entries in kk((t)).
function prepare(M,lambda,plusminus)
    // Sanity check
    assert Abs(plusminus) eq 1;
    assert Type(BaseRing(M)) eq RngSerLaur;
    // Now get the Jordan decomposition of the leading term of nn
    leading_term:=Evaluate(M,0);
    jnf,T:=JordanForm(leading_term);
    vprintf Fanosearch: "Jordan form of M_0:\n%o\n", jnf;
    // We want to gauge as U^{-1}.A.U not T.A.T^{-1}. We will make our gauge
    // transformation U as
    //   U = Ubase * Uextra
    // where Ubase is the t-independent transformation that puts the leading
    // term into Jordan normal form, and Uextra is the t-dependent part which
    // shifts the generalized eigenspace for lambda into the generalized
    // eigenspace for lambda plusminus 1
    Ubase:=T^-1;
    gen:=BaseRing(M).1;
    N:=NumberOfColumns(jnf);
    Uextra:=IdentityMatrix(BaseRing(M),N);
    for j in [1..N] do
        if jnf[j,j] eq lambda then
            if plusminus eq 1 then
                Uextra[j,j]:=gen;
            elif plusminus eq -1 then
                Uextra[j,j]:=gen^(-1);
            end if;
        end if;
    end for;
    U:=Ubase * Uextra;
    vprintf Fanosearch: "Gauging by U:\n%o\n", U;
    derivative_matrix:=ZeroMatrix(BaseRing(M),N,N);
    for j in [1..N] do
        for k in [1..N] do
            derivative_matrix[j,k]:=gen * Derivative(U[j,k]);
        end for;
    end for;
    return U^(-1) * (M * U + derivative_matrix);
end function;

// The Jordan normal form of the local log-monodromy of the Picard--Fuchs
// system defined by PF about the point 'a'. PF should be an element of
// QQ[t][D], and 'a' should be an element in the AlgebraicClosure() ring.
function local_monodromy_at_point(PF,a)
    // Shift PF to t=a
    PF:=PF_shift(PF,a);
    vprintf Fanosearch: "shifted PF operator: %o\n", PF;
    // Now turn it into a matrix. We want to work over k[[t]] so we need to know
    // how many powers of t we need this depends on the eigenvalues of M(0),
    // where the PF operator is equivalent to the system of first order ODEs
    //      (d/dt)(v) = v M(t)   (v = row vector).
    // So we start off by calculating M(0).
    PF_coefficients:=Coefficients(PF);
    PF_degree:=#PF_coefficients - 1;
    leading_coefficient:=PF_coefficients[#PF_coefficients];
    Prune(~PF_coefficients);
    // We assert that M is holomorphic at t=0. Note that if this fails this is
    // not actually a contradiction, as the PF equations could still have a
    // regular singular point at t=0, but it will stop the rest of the code
    // from working. (In other words, this implies that we have a regular
    // singular point at t=0 but is not equivalent to it.)
    error if not &and[Valuation(c) ge Valuation(leading_coefficient) :
        c in PF_coefficients], "Not holomorphic at the given point";
    // Now make M(0)
    R:=CoefficientRing(CoefficientRing(PF));
    rows_of_matrix:=[PowerSequence(R) | [R | j eq k+1 select 1 else 0 :
                                j in [1..PF_degree]] : k in [1..PF_degree - 1]];
    relevant_coefficient:=Valuation(leading_coefficient);
    Append(~rows_of_matrix,
             [R | (-1) * Coefficient(c,relevant_coefficient) /
                         Coefficient(leading_coefficient,relevant_coefficient) :
                         c in PF_coefficients]);
    Mzero:=Transpose(Matrix(rows_of_matrix));
    // At this point we know M(0), so we know how many basic gauge
    // transformations we will need and hence what order we need to work to in
    // our Laurent series ring.
    vprintf Fanosearch: "Leading term is:\n%o\n", Mzero;
    vprintf Fanosearch: "Eigenvalues are: %o\n",[e[1] : e in Eigenvalues(Mzero)];
    num_of_steps:=number_of_steps(Mzero);
    vprintf Fanosearch: "To prepare the exponents, need %o basic gauge transformations.\n", num_of_steps;
    R:=LaurentSeriesRing(CoefficientRing(CoefficientRing(PF)) :
                                                   Precision:=num_of_steps + 1);
    ChangeUniverse(~PF_coefficients,R);
    // Now make the matrix M where the PF operator is equivalent to the system
    // of first order ODEs
    //      (d/dt)(v) = v M(t)   (v = row vector).
    // We work in the LaurentSeriesRing R, because we only need to know the
    // first num_of_steps + 1 coefficients in M in order to prepare the
    // eigenvalues.
    rows_of_matrix:=[PowerSequence(R) | [R | j eq k + 1 select 1 else 0 :
                                  j in [1..PF_degree]] : k in [1..PF_degree-1]];
    denom:=1 / (R ! leading_coefficient);
    Append(~rows_of_matrix,[R | -1 * c * denom :  c in PF_coefficients]);
    mm:=Transpose(Matrix(rows_of_matrix));
    // Now prepare the eigenvalues
    max_eval:=Max(exponents(mm));
    while max_eval ge 1 do
        mm:=prepare(mm,max_eval,-1);
        vprintf Fanosearch: "New exponents: %o\n", exponents(mm);
        max_eval:= Max(exponents(mm));
    end while;
    min_eval:=Min(exponents(mm));
    while min_eval lt 0 do
        mm:=prepare(mm,min_eval,1);
        vprintf Fanosearch: "New exponents: %o\n", exponents(mm);
        min_eval:=Min(exponents(mm));
    end while;
    // Finally, compute the Jordan normal form
    jnf:=JordanForm(Evaluate(mm,0));
    return jnf;
end function;

/////////////////////////////////////////////////////////////////////////
// Intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic LocalMonodromyAtPoint( PF::AlgFPElt, a::FldACElt ) -> ModMatFldElt
{The Jordan normal form of the local log-monodromy of the Picard-Fuchs system defined by PF about the point a, where PF is assumed to be an element of the Weyl algebra W<D,t>.}
    // Sanity check
    require Parent(PF) cmpeq WeylAlgebra(): "Argument must be an element of the Weyl algebra W<D,t> defined over the rationals.";
    // Map PF into QQ[t][D]
    PF:=change_ring(PF);
    // Return the monodromy at a
    return local_monodromy_at_point(PF,a);
end intrinsic;

intrinsic RamificationData( PF::AlgFPElt ) -> SeqEnum
{The ramification data of the Picard-Fuchs operator PF. The data is presented in the form [[*f1,M1*],...,[*fk,Mk*]], where the fi are the irreducible factors of the principal symbol of PF, and the Mi are the Jordan normal forms of local log-monodromies about a root (hence about any root) of fi. We also include the local ramification at 0 and infinity where fi = t for zero and fi = Infinity for infinity. PF is assumed to be an element of the Weyl algebra W<D,t>.}
    // Sanity check
    require Parent(PF) cmpeq WeylAlgebra(): "Argument must be an element of the Weyl algebra W<D,t> defined over the rationals.";
    // Map PF into QQ[t][D]
    PF:=change_ring(PF);
    R:=BaseRing(PF);
    // We compute the local monodromy at t=0 and t=any root of the principal
    // symbol of PF
    result:=[];
    // The following is the list of polynomials whose roots we need to consider
    if Evaluate(LeadingCoefficient(PF),0) eq 0 then
        list_of_factors:=[R| f[1] : f in Factorization(LeadingCoefficient(PF))];
    else
        list_of_factors:=[R.1] cat
                         [R| f[1] : f in Factorization(LeadingCoefficient(PF))];
    end if;
    for f in list_of_factors do
        vprintf Fanosearch: "Computing monodromy about roots of %o\n",f;
        AC:=AlgebraicClosure();
        root_of_f:=Roots(f,AC: Max:=1)[1][1];
        Include(~result,[* f,local_monodromy_at_point(PF,root_of_f) *]);
    end for;
    // Now add the local ramification at infinity
    max_t_degree:=Max([Degree(c) : c in Coefficients(PF)]);
    t:=R.1;
    D:=Parent(PF).1;
    coefficients_at_infinity:=[R | t^max_t_degree * Evaluate(c, 1 / t) :
                                                         c in Coefficients(PF)];
    PF_at_infinity:=&+[Parent(PF) | coefficients_at_infinity[i] * (-D)^(i - 1) :
                                           i in [1..#coefficients_at_infinity]];
    Include(~result,
           [* Infinity(),local_monodromy_at_point(PF_at_infinity,AlgebraicClosure() ! 0) *]);
    // Return the result
    return result;
end intrinsic;

intrinsic RamificationDefect( PF::AlgFPElt : ramification_data:=false) -> SeqEnum
{The ramification defect of the Picard-Fuchs PF, i.e. the quantity ramification(V) - 2 * rank(V) where V is the local system corresponding to PF. If this is zero and V is irreducible then PF is extremal. PF is assumed to be an element of the Weyl algebra W<D,t>. The optional argument ramification_data can be set equal to the output from RamificationData(), to avoid recomputing the ramification data if it is already known.}
    // Sanity check
    require Parent(PF) cmpeq WeylAlgebra(): "Argument must be an element of the Weyl algebra W<D,t> defined over the rationals.";
    // Compute the ramification data, if necessary
    if ramification_data cmpeq false then
	rd:=RamificationData(PF);
    else
	rd := ramification_data;
    end if;
    irreducible_factors:=[* xx[1] : xx in rd *];
    log_monodromy_matrices:=[* xx[2] : xx in rd *];
    rk:=NumberOfColumns(log_monodromy_matrices[1]);
    // Recover the coefficient ring
    R:=CoefficientRing(polynomial_ring());
    // Treat the ramification at zero separately
    defect:=-2 * rk;
    for k in [1..#rd] do
        if (irreducible_factors[k] cmpeq R.1) or
           (irreducible_factors[k] cmpeq Infinity()) then
            defect:=defect + Rank(log_monodromy_matrices[k]);
        else
            defect:=defect + Rank(log_monodromy_matrices[k]) *
                                                 Degree(irreducible_factors[k]);
        end if;
    end for;
    // Return the defect
    return defect;
end intrinsic;

intrinsic IsExtremal( PF::AlgFPElt : ramification_data:=false) -> BoolElt
{True iff the Picard-Fuchs operator PF is extremal, where PF is assumed to be an element of the Weyl algebra W<D,t>. The local system corresponding to PF is assumed to be irreducible. The optional argument ramification_data can be set equal to the output from RamificationData(), to avoid recomputing the ramification data if it is already known.}
    // Sanity check
    require Parent(PF) cmpeq WeylAlgebra(): "Argument must be an element of the Weyl algebra W<D,t> defined over the rationals.";
    // The defect must be zero
    return RamificationDefect(PF : ramification_data:=ramification_data) eq 0;
end intrinsic;


==> anc/utilities.m <==
/////////////////////////////////////////////////////////////////////////
// Magma functions for controlling verbosity in the rest of our scripts
// and for obtaining coefficients and exponents of polynomials and 
// Laurent polynomials
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context,
// you should acknowledge this by including a reference or citation to
// the paper "Quantum Periods of Certain Four-Dimensional Fano
// Manifolds" by Tom Coates, Sergey Galkin, Alexander Kasprzyk, and
// Andrew Strangeway, 2014.
//
/////////////////////////////////////////////////////////////////////////

/////////////////////////////////////////////////////////////////////////
// Fanosearch verbose flag
/////////////////////////////////////////////////////////////////////////

// The Fanosearch verbose flag (max level: 1)
declare verbose Fanosearch, 1;

intrinsic FanosearchSetVerbose( v::BoolElt )
{Set the verbose flag to: off, if v is false; minimum value if v is true.}
    SetVerbose("Fanosearch",v);
end intrinsic;

intrinsic FanosearchIsVerbose() -> BoolElt
{True iff the verbose flag is currently non-zero}
    return IsVerbose("Fanosearch");
end intrinsic;

/////////////////////////////////////////////////////////////////////////
// Coefficients and exponents
/////////////////////////////////////////////////////////////////////////

// Returns a sequence of coefficients, and a sequence of monomial exponents
// for the given Laurent polynomial.
function coefficients_and_exponents(f)
    coeffs,monos:=CoefficientsAndMonomials(Numerator(f));
    monos:=[PowerSequence(Integers()) | Exponents(m) : m in monos];
    d:=Coefficients(Denominator(f))[1];
    if not Denominator(f) in CoefficientRing(Parent(f)) then
        den:=Exponents(Monomials(Denominator(f))[1]);
        monos:=[PowerSequence(Integers()) |
                      [Integers() | m[i] - den[i] : i in [1..#m]] : m in monos];
    end if;
    coeffs:=[FieldOfFractions(Universe(coeffs)) | c / d : c in coeffs];
    return coeffs,monos;
end function;

intrinsic CoefficientsAndMonomials( F::RngUPolElt ) -> SeqEnum, SeqEnum
{}
    allms:=Monomials(F);
    allcs:=Coefficients(F);
    ms:=[Universe(allms) | allms[i] : i in [1..#allms] | not IsZero(allcs[i])];
    cs:=[Universe(allcs) | allcs[i] : i in [1..#allcs] | not IsZero(allcs[i])];
    return cs,ms;
end intrinsic;

intrinsic CoefficientsAndMonomials( F::FldFunRatMElt ) -> SeqEnum, SeqEnum
{The coefficients and monomials of F as parallel sequences}
    require IsLaurent(F): "Argument must be a Laurent polynomial";
    coeffs,monos:=CoefficientsAndMonomials(Numerator(F));
    d:=Coefficients(Denominator(F))[1];
    if not Denominator(F) in CoefficientRing(Parent(F)) then
        den:=Monomials(Denominator(F))[1];
        monos:=[Parent(F) | m / den : m in monos];
    end if;
    coeffs:=[FieldOfFractions(Universe(coeffs)) | c / d : c in coeffs];
    return coeffs,monos;
end intrinsic;

intrinsic CoefficientsAndExponents( F::RngUPolElt ) -> SeqEnum, SeqEnum
{}
    cs,ex:=CoefficientsAndMonomials(F);
    ex:=[PowerSequence(Integers()) | [Degree(t)] : t in ex];
    return cs,ex;
end intrinsic;

intrinsic CoefficientsAndExponents( F::FldFunRatMElt ) -> SeqEnum, SeqEnum
{}
    require IsLaurent(F): "Argument must be a Laurent polynomial";
    cs,ex:=coefficients_and_exponents(F);
    return cs,ex;
end intrinsic;

intrinsic CoefficientsAndExponents( F::GenMPolBGElt ) -> SeqEnum, SeqEnum
{The coefficients and exponents of F as parallel sequences}
    try
        cs,ms:=CoefficientsAndMonomials(F);
    catch e;
        cs:=Coefficients(F);
        ms:=Monomials(F);
    end try;
    try
        ex:=[PowerSequence(Integers()) | Exponents(m) : m in ms];
    catch e;
        ex:=[PowerSequence(Integers()) |
                           [Degree(m,i) : i in [1..Rank(Parent(F))]] : m in ms];
    end try;
    return cs,ex;
end intrinsic;



==> anc/weyl.m <==
/////////////////////////////////////////////////////////////////////////
// A Magma implementation of the Weyl algebra
//
// Written in 2010--2014 by
//
// Tom Coates <t.coates@imperial.ac.uk>
// Alexander Kasprzyk <a.m.kasprzyk@imperial.ac.uk>
//
// To the extent possible under law, the author(s) have dedicated all
// copyright and related and neighboring rights to this software to the
// public domain worldwide. This software is distributed without any
// warranty. You should have received a copy of the CC0 Public Domain
// Dedication along with this software. If not, see
// <http://creativecommons.org/publicdomain/zero/1.0/>.
//
// If you make use of this code in an academic or commercial context,
// you should acknowledge this by including a reference or citation to
// the paper "Quantum Periods of Certain Four-Dimensional Fano
// Manifolds" by Tom Coates, Sergey Galkin, Alexander Kasprzyk, and
// Andrew Strangeway, 2014.
//
/////////////////////////////////////////////////////////////////////////

/////////////////////////////////////////////////////////////////////////
// The Weyl algebra W<D,t> implemented as a quotient of the free algebra
// in two variables by the idea <tD + t - Dt>.
/////////////////////////////////////////////////////////////////////////

// The local cache in which we store the Weyl algebra
weyl_cache:=NewStore();

/////////////////////////////////////////////////////////////////////////
// Local functions
/////////////////////////////////////////////////////////////////////////

// Returns the common polynomial ring \QQ[t,D].
function polynomial_ring_2()
    bool,R:=StoreIsDefined(weyl_cache,"polyring");
    if not bool then
        R:=PolynomialRing(Rationals(),2);
        StoreSet(weyl_cache,"polyring",R);
    end if;
    return R;
end function;

/////////////////////////////////////////////////////////////////////////
// Intrinsics
/////////////////////////////////////////////////////////////////////////

intrinsic InternalIsWeylAlgebra( W::AlgFP ) -> BoolElt,Map,Map
{True iff W is the Weyl algebra W<D,t> (or W<t,D>). If true, also returns the map W -> K[t,D] and the map K[t,D] -> W.}
	// Verify the rank
	if Rank(W) ne 2 then
		return false,_,_;
	end if;
	// Perhaps this is our cached copy of the Weyl algebra
	WW,phi,psi:=WeylAlgebra();
	if W cmpeq WW then
		return true,phi,psi;
	end if;
	// We need to look more carefully
	B:=Basis(DivisorIdeal(W));
	if #B ne 1 then
		return false,_,_;
	end if;
	// Is the quotient relation correct?
	I:=Universe(B);
	if B[1] eq I.1 * I.2 - I.2 * I.1 - I.2 then
		// This looks like W<D,t>
		RR:=PolynomialRing(CoefficientRing(W),2);
		phi:=hom<W -> RR | [RR.2,RR.1]>;
		psi:=hom<RR -> W | [W.2,W.1]>;
		return true,phi,psi;
	elif B[1] eq I.1 * I.2 - I.2 * I.1 + I.1 then
		// This looks like W<t,D>
		RR:=PolynomialRing(CoefficientRing(W),2);
		phi:=hom<W -> RR | [RR.1,RR.2]>;
		psi:=hom<RR -> W | [W.1,W.2]>;
		return true,phi,psi;
	end if;
	// If we're here then it wasn't W<D,t> or W<t,D>
	return false,_,_;
end intrinsic;

intrinsic WeylAlgebra( K::Rng ) -> AlgFP,Map,Map
{The Weyl algebra W<D,t>, over the field K, in two variables such that Dt = tD + t. Also gives the map W<D,t> -> K[t,D] and the map K[t,D] -> W<D,t> (note the necessary change of variable ordering).}
	// Sanity check
	require IsField(K): "Argument 1 is not a field";
	// If we've been passed the rationals we make use of the cache
	if K cmpeq Rationals() then
		return WeylAlgebra();
	end if;
	// Create the Weyl algebra W<D,t>
	R:=FreeAlgebra(K,2);
	W:=R / ideal< R | R.2 * R.1 + R.2 - R.1 * R.2>;
	// Create the maps between W<D,t> and the polynomial ring K[t,D]
    RR:=PolynomialRing(K,2);
    phi:=hom<W -> RR | [RR.2,RR.1]>;
    psi:=hom<RR -> W | [W.2,W.1]>;
	// Return the Weyl algebra and the maps
	return W,phi,psi;
end intrinsic;

intrinsic WeylAlgebra() -> AlgFP,Map,Map
{The Weyl algebra W<D,t>, over the rationals, in two variables such that Dt = tD + t. Also gives the map W<D,t> -> \QQ[t,D] and the map \QQ[t,D] -> W<D,t> (note the necessary change of variable ordering).}
    bool,W:=StoreIsDefined(weyl_cache,"weyl");
    if not bool then
        // Create the Weyl algebra W<D,t>
        R:=FreeAlgebra(Rationals(),2);
        W:=R / ideal< R | R.2 * R.1 + R.2 - R.1 * R.2>;
        // Create the maps between W<D,t> and the polynomial ring RR[t,D]
        RR:=polynomial_ring_2();
        phi:=hom<W -> RR | [RR.2,RR.1]>;
        psi:=hom<RR -> W | [W.2,W.1]>;
        // Cache the data
        StoreSet(weyl_cache,"weyl",W);
        StoreSet(weyl_cache,"weyl_to_polyring",phi);
        StoreSet(weyl_cache,"polyring_to_weyl",psi);
    else
        // Extract the remaining data from the cache
        phi:=StoreGet(weyl_cache,"weyl_to_polyring");
        psi:=StoreGet(weyl_cache,"polyring_to_weyl");
    end if;
    // Return the Weyl algebra and the maps
    return W,phi,psi;
end intrinsic;

intrinsic Symbol( f::AlgFPElt ) -> RngUPolElt
{The symbol of the differential operator f, where f an element of the Weyl algebra W<D,t>. The symbol will be given as a polynomial in K[t], where K is the coefficient ring of W.}
    // Sanity check
    bool,phi:=InternalIsWeylAlgebra(Parent(f));
    require bool: "Argument must be an element of the Weyl algebra W<D,t>";
    // Extract the symbol and map it into \QQ[t]
    ff:=phi(f);
    symbol:=Coefficient(ff,2,Degree(ff,2));
    R:=PolynomialRing(CoefficientRing(Codomain(phi)));
    pi:=hom<Parent(symbol) -> R | [R.1,0]>;
    return pi(symbol);
end intrinsic;

